Securing Behavior-based Opinion Spam Detection

Reviews spams are prevalent in e-commerce to manipulate product ranking and customers decisions maliciously. While spams generated based on simple spamming strategy can be detected effectively, hardened spammers can evade regular detectors via more advanced spamming strategies. Previous work gave more attention to evasion against text and graph-based detectors, but evasions against behavior-based detectors are largely ignored, leading to vulnerabilities in spam detection systems. Since real evasion data are scarce, we first propose EMERAL (Evasion via Maximum Entropy and Rating sAmpLing) to generate evasive spams to certain existing detectors. EMERAL can simulate spammers with different goals and levels of knowledge about the detectors, targeting at different stages of the life cycle of target products. We show that in the evasion-defense dynamic, only a few evasion types are meaningful to the spammers, and any spammer will not be able to evade too many detection signals at the same time. We reveal that some evasions are quite insidious and can fail all detection signals. We then propose DETER (Defense via Evasion generaTion using EmeRal), based on model re-training on diverse evasive samples generated by EMERAL. Experiments confirm that DETER is more accurate in detecting both suspicious time window and individual spamming reviews. In terms of security, DETER is versatile enough to be vaccinated against diverse and unexpected evasions, is agnostic about evasion strategy and can be released without privacy concern.

==> images/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAEXCAYAAABVr8jJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f464250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib\n",
    "\n",
    "matplotlib.use('Agg')\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def plot_suspicious_recall(low_recall, high_recall):\n",
    "    x = np.arange(0,1.09,0.1)\n",
    "    y = (high_recall - low_recall) * x + low_recall\n",
    "    plt.plot(x, y, linestyle = '-', marker='^', linewidth=1.4)\n",
    "    \n",
    "    #b = np.log(1.0/low_recall - 1)\n",
    "    #a = np.log((1.0 / high_recall - 1) / 4)\n",
    "    #print a\n",
    "    #print b\n",
    "    #y = 1 / (1 + np.exp(a*x + b))\n",
    "    #plt.plot(x, y)\n",
    "    \n",
    "    # fit some polynomials\n",
    "    \n",
    "    z = np.polyfit([0,0.65,1],[0.2,0.65,0.7],2)\n",
    "    p = np.poly1d(z)\n",
    "    plt.plot(x, p(x), linestyle = '-', marker='.', linewidth=1.4)\n",
    "    \n",
    "    z = np.polyfit([0,0.3,1],[0.2,0.25,0.7],2)\n",
    "    p = np.poly1d(z)\n",
    "    plt.plot(x, p(x), linestyle = '-', marker='s',linewidth=1.4)\n",
    "    \n",
    "    x = [0, 0.8, 1]#np.arange(0,2,0.8)\n",
    "    y = [0,1,1]\n",
    "    \n",
    "    plt.plot(x, y, drawstyle='steps-post', marker='o', linewidth=1.4)\n",
    "    \n",
    "    plt.ylim(-0.1,1.1)\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylabel('Recalls', fontsize=16)\n",
    "    plt.xlabel('Window suspicious scores', fontsize=16)\n",
    "    plt.xticks(fontsize=13)\n",
    "    plt.yticks(fontsize=13)\n",
    "#    plt.show()\n",
    "    \n",
    "    plt.savefig('recall_suspicious.eps')\n",
    "    \n",
    "plot_suspicious_recall(0.2, 0.7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0]\n"
     ]
    }
   ],
   "source": [
    "print x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> images/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYkAAAESCAYAAAAIfCk9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGGOMLwsSxhhjfP0/lD/tIkNYluAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f4e7b90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib\n",
    "\n",
    "matplotlib.use('Agg')\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def plot_suspicious_recall(low_recall, high_recall):\n",
    "    x = np.arange(0,1.09,0.1)\n",
    "    y = (high_recall - low_recall) * x + low_recall\n",
    "    plt.plot(x, y, linestyle = '-', marker='^', linewidth=1.4)\n",
    "    \n",
    "    #b = np.log(1.0/low_recall - 1)\n",
    "    #a = np.log((1.0 / high_recall - 1) / 4)\n",
    "    #print a\n",
    "    #print b\n",
    "    #y = 1 / (1 + np.exp(a*x + b))\n",
    "    #plt.plot(x, y)\n",
    "    \n",
    "    # fit some polynomials\n",
    "    \n",
    "    z = np.polyfit([0,0.65,1],[0.2,0.65,0.7],2)\n",
    "    p = np.poly1d(z)\n",
    "    plt.plot(x, p(x), linestyle = '-', marker='.', linewidth=1.4)\n",
    "    \n",
    "    z = np.polyfit([0,0.3,1],[0.2,0.25,0.7],2)\n",
    "    p = np.poly1d(z)\n",
    "    plt.plot(x, p(x), linestyle = '-', marker='s',linewidth=1.4)\n",
    "    \n",
    "    x = [0, 0.8, 1]#np.arange(0,2,0.8)\n",
    "    y = [0,1,1]\n",
    "    \n",
    "    plt.plot(x, y, drawstyle='steps-post', marker='o', linewidth=1.4)\n",
    "    \n",
    "    plt.ylim(-0.1,1.1)\n",
    "    plt.xlim(-0.1, 1.1)\n",
    "    plt.ylabel('Recalls', fontsize=16)\n",
    "    plt.xlabel('Window suspicious scores', fontsize=16)\n",
    "    plt.xticks(fontsize=13)\n",
    "    plt.yticks(fontsize=13)\n",
    "#    plt.show()\n",
    "    \n",
    "    plt.savefig('recall_suspicious.eps')\n",
    "    \n",
    "plot_suspicious_recall(0.2, 0.7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0]\n"
     ]
    }
   ],
   "source": [
    "print x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

